High post-Minkowskian gravitational waveform for hyperbolic encounters in the extreme-mass-ratio limit

The frequency-domain waveform emitted by a two-body scattering process is computed in the extreme-mass-ratio limit through the fifth post-Minkowskian (PM) order (i.e., $O(G^5)$) and the fractional sixth post-Newtonian (PN) order. The current accuracy of the scattering waveform obtained by quantum amplitude methods is the one-loop level corresponding to the 3PM order, whereas the 4PM waveform is known up to the 2PN order only as derived within the traditional multipolar-post-Minkowskian formalism. Direct comparison between these waveforms to the first order in the mass ratio shows that they differ at most by the effect of an angular-independent time shift, leading to a complete physical agreement at the same level of accuracy. The new results at the 4PM and 5PM orders thus provide a benchmark for future multiloop calculations. The waveform is also used to obtain the radiated energy at $O(G^6)$, extending it from 3PN to 6PN level.

==> anc/anc_W6pn1SFG34.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56257,       1473]
NotebookOptionsPosition[     48403,       1358]
NotebookOutlinePosition[     48845,       1375]
CellTagsIndexPosition[     48802,       1372]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Ancillary", " ", "file", " ", "for", " ", "the", " ", "paper", " ", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\"\<High post-Minkowskian gravitational waveform for hyperbolic \
encounters in the extreme-mass-ratio limit,\>\"", " ", "by", " ", "Andrea", 
      " ", 
      RowBox[{
      "Geralico", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}], 
      " ", "section", " ", 
      "\"\<Special functions/Master Integral definitions\>\"", " ", 
      "contains", " ", "the", " ", "definitions", " ", "of", " ", "the", " ", 
      "master", " ", "integrals", " ", "entering", " ", "the", " ", 
      "frequency"}], "-", "    ", 
     RowBox[{
     "domain", " ", "waveform", " ", "at", " ", "PM", " ", "orders", " ", "O", 
      RowBox[{"(", 
       RowBox[{"G", "^", "3"}], ")"}], " ", "and", " ", "O", 
      RowBox[{"(", 
       RowBox[{"G", "^", "4"}], ")"}], " ", "as", " ", "well", " ", "as", " ",
       "their", " ", "small"}], "-", 
     RowBox[{"frequency", " ", 
      RowBox[{
      "expansion", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}],
       " ", "soft", " ", "expansion", " ", "is", " ", "computed", " ", "in", 
      " ", "the", " ", "section", " ", "\"\<Soft limit.\>\"", " ", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "The", " ", "angular", 
      " ", "variables", " ", "$y"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"e", "^", 
       RowBox[{"{", 
        RowBox[{"i", "\\", "theta"}], "}"}]}], "$", " ", "and", " ", "$z"}], 
     "=", 
     RowBox[{
      RowBox[{"e", "^", 
       RowBox[{"{", 
        RowBox[{"i", "\\", "phi"}], "}"}]}], "$", " ", "are", " ", 
      RowBox[{"used", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9816929586486683`*^9, 3.981692959373278*^9}, {
   3.982230758114853*^9, 3.982230780070513*^9}, 3.98223108074156*^9, {
   3.982231150406542*^9, 3.982231190641889*^9}, {3.982231452643379*^9, 
   3.982231704152525*^9}, {3.9822318814452095`*^9, 3.982231903329794*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"60fbbb3f-1e94-3842-874d-4e1d22407eef"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.916229552247771*^9, 3.916229553221675*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0ba90371-d8dc-5148-836c-8e0527db5840"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.916229414999086*^9, 3.916229419852175*^9}, 
   3.9822307237910957`*^9},ExpressionUUID->"629ade4c-dec0-5844-a930-\
c1eba28679a0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Loading", " ", "of", " ", "the", " ", "O", 
    RowBox[{"(", 
     RowBox[{"G", "^", "3"}], ")"}], " ", "and", " ", "O", 
    RowBox[{"(", 
     RowBox[{"G", "^", "4"}], ")"}], " ", "expressions", " ", "for", " ", 
    "the", " ", "reduced", " ", "waveform"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.982229337808025*^9, {3.9822313283881397`*^9, 
   3.9822314128386307`*^9}},ExpressionUUID->"28e378c9-99e6-7a4a-90dc-\
0b7b237ee104"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.982231368253416*^9, 
  3.982231368568575*^9}},ExpressionUUID->"4293bcf1-cd98-2740-847a-\
c4e11a10c749"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W6pn1SFG3", "=", 
   RowBox[{"Get", "[", "\"\<W6pn1SFG3.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981693318786675*^9, 3.981693346588356*^9}, 
   3.981741977665179*^9, 3.9822293439606457`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"b294eb3e-533d-7549-984e-230d951fbca1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"W6pn1SFG3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "->", "4"}], ",", 
       RowBox[{"b", "->", "1"}], ",", 
       RowBox[{"y", "->", ".2"}], ",", 
       RowBox[{"z", "->", ".7"}]}], "}"}]}], "]"}], "//", "Expand"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9816933504418488`*^9, 3.981693350557913*^9}, {
   3.981693389609009*^9, 3.9816933921662636`*^9}, {3.981786535890047*^9, 
   3.981786556159867*^9}, 3.9822293459680824`*^9, {3.9822305523176327`*^9, 
   3.982230556237917*^9}},ExpressionUUID->"84959f77-c80a-6443-b999-\
13801a9c92a1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.98178612227936*^9, 
  3.9822313069741383`*^9},ExpressionUUID->"5b611cbf-1947-0746-9f97-\
a2d5b67990fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W6pn1SFG4", "=", 
   RowBox[{"Get", "[", "\"\<W6pn1SFG4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981693318786675*^9, 3.981693346588356*^9}, 
   3.981741977665179*^9, 3.9822293439606457`*^9, {3.9822294012948933`*^9, 
   3.982229402778496*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e62a2ac7-cdb5-044a-a3cb-a85fe5ec1b9a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"W6pn1SFG4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "->", "4"}], ",", 
       RowBox[{"b", "->", "1"}], ",", 
       RowBox[{"y", "->", ".2"}], ",", 
       RowBox[{"z", "->", ".7"}]}], "}"}]}], "]"}], "//", "Expand"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9816933504418488`*^9, 3.981693350557913*^9}, {
   3.981693389609009*^9, 3.9816933921662636`*^9}, {3.981786535890047*^9, 
   3.981786556159867*^9}, 3.9822293459680824`*^9, 3.9822294050354156`*^9, {
   3.9822305587283287`*^9, 
   3.9822305615863113`*^9}},ExpressionUUID->"cacfd0dd-066e-fe4c-b2e6-\
919da6ec9850"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.981692963574508*^9, 3.981692965474874*^9}, 
   3.982231431213249*^9},ExpressionUUID->"84368ef1-b443-bc4c-8f77-\
181f602afa17"],

Cell[CellGroupData[{

Cell["Special functions/Master Integral definitions", "Section",
 CellChangeTimes->{{3.9694484292958174`*^9, 3.969448435263384*^9}, {
  3.969449740022614*^9, 
  3.969449745858764*^9}},ExpressionUUID->"ac7e82f7-e605-fb41-b8ed-\
4771e2a65ced"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tildeQas1def", "=", 
    RowBox[{
     RowBox[{"tildeQas", "[", 
      RowBox[{"1", ",", "u"}], "]"}], "->", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "2"}]}], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "u"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
            RowBox[{"MeijerG", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], ",", 
              RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", "1", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}]}], 
       SqrtBox["\[Pi]"]]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.969448439674217*^9, 3.969448473698768*^9}, {
  3.969448653309826*^9, 3.969448677614212*^9}, {3.9694488417661037`*^9, 
  3.9694488419104443`*^9}, {3.9694493339226723`*^9, 3.969449347124763*^9}, {
  3.969449436826399*^9, 3.969449458428367*^9}, {3.969449510001316*^9, 
  3.9694495145508533`*^9}, {3.969449712890684*^9, 3.969449713523268*^9}, {
  3.9695264438595066`*^9, 3.969526457683384*^9}, {3.977289130781023*^9, 
  3.977289159143072*^9}, {3.977289616841414*^9, 3.977289618351944*^9}, {
  3.977289800441494*^9, 3.977289801333763*^9}, {3.9804015837803555`*^9, 
  3.9804015933147545`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d9d69ce7-26e3-9f41-812f-af307392b848"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980400302153942*^9, 3.9804003023999596`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c36100c8-d6b7-8e49-b17e-6857a15e5bc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tildeQat12def", "=", 
   RowBox[{
    RowBox[{"tildeQat", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", "u"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", 
            FractionBox["1", "2"], ",", 
            FractionBox["1", "2"]}], "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}], ",", 
        SuperscriptBox["u", "2"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
         SuperscriptBox["u", "2"]}], "]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox["\[Pi]"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.980401597791199*^9, 3.9804016136757717`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2c1656ae-b6b5-f043-bbc7-1e37a2df7917"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980400305229986*^9, 3.980400305492201*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b325c6eb-3ea3-ed45-8b48-e134d8044488"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tildeQat1def", "=", 
   RowBox[{
    RowBox[{"tildeQat", "[", 
     RowBox[{"1", ",", "u"}], "]"}], "->", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "u"}]], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "u"}]], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "u"}]], " ", 
         RowBox[{"ExpIntegralEi", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "u"}], "]"}]}], "-", 
        RowBox[{"Log", "[", "u", "]"}]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9803995255385056`*^9, 3.9803995370897636`*^9}, {
  3.980399728320465*^9, 3.980399733674423*^9}, {3.9804016166236973`*^9, 
  3.980401628086851*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8211d04e-0fc1-3f45-9321-b2f330dd956e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980400308229452*^9, 3.980400308526951*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d5dfc469-47f7-5145-bdc3-0cc88c792bc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qatas12def", "=", 
   RowBox[{
    RowBox[{"Qatas", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"u", " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["3", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "u"}]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["u", "2"], "]"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", "u"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"]}], "}"}], ",", 
             RowBox[{"{", "0", "}"}]}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
            SuperscriptBox["u", "2"]}], "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"]}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.980399712208939*^9, {3.980399781371847*^9, 3.980399791264439*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"63a93575-5ecd-4248-97f2-166882d046d5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980400291594498*^9, 3.980400291854143*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"00053a27-40bd-534b-9234-40da43a9a9a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d2K0dnu2def", "=", 
   RowBox[{
    RowBox[{"d2K0dnu2", "[", "u", "]"}], "->", 
    RowBox[{
     RowBox[{
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["3", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "u", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.980399222596002*^9, 3.980399226766665*^9}, {
  3.980399268390759*^9, 3.980399288571501*^9}, {3.9804005139101753`*^9, 
  3.980400516341282*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"df75a63e-b244-e34a-96cb-23b230f31228"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9804002962486687`*^9, 3.9804002966060085`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3bf74a0a-3266-fe40-a966-3cc64ea7ea1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d2K1dnu2def", "=", 
   RowBox[{
    RowBox[{"d2K1dnu2", "[", "u", "]"}], "->", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               FractionBox["1", "2"], "}"}]}], "}"}], ",", 
            RowBox[{"-", 
             SuperscriptBox["u", "2"]}]}], "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                FractionBox["1", "2"], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], "u"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            SuperscriptBox["u", "2"]}], "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               FractionBox["1", "2"], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"-", 
                FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"-", 
             SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], "u"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
         SqrtBox["\[Pi]"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["\[Pi]"], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             FractionBox["3", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Log", "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["u", "2"]}]}], "]"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.980399301472365*^9, 3.9803993045489445`*^9}, 
   3.9803994127610416`*^9, {3.980400095931209*^9, 3.980400096950283*^9}, {
   3.980400521303484*^9, 3.9804005227672195`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b712a476-47a1-314b-9acc-622de11697c8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9772899084603806`*^9, 3.977289911088381*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5913d2ab-7797-ab49-b691-585e08102873"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repspecfun", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{"tildeQas1def", ",", "tildeQat12def", ",", "tildeQat1def"}], 
       "}"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9978484833939667`*^9, 3.9978484952998734`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5c49883a-6c51-c14b-a138-b68a0c86bfc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repderspecfun", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"D", "[", 
       RowBox[{"repspecfun", ",", "u"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9772901950383797`*^9, 3.977290264618965*^9}, 
   3.9804017262202015`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"4090cde9-13c2-ca4a-9f13-217f20fa8ca4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repd2K01dnu2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{"d2K0dnu2def", ",", "d2K1dnu2def"}], "}"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9804003945256824`*^9, 3.980400408551815*^9}, 
   3.980401729397024*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"14229d5a-2587-664f-a543-4f902b4c443e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.997848738716934*^9},ExpressionUUID->"94e3a4ad-fecb-cb49-a36f-\
da7f16ba38f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Small", " ", "frequency", " ", "expansion"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.980401220969433*^9, 3.9804012217047634`*^9}, 
   3.981694324247572*^9, {3.9822305778602715`*^9, 
   3.9822305923302746`*^9}},ExpressionUUID->"978d0a62-5e7e-5d43-ba0c-\
f1fe5402e7c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tildeQas1expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tildeQas", "[", 
         RowBox[{"1", ",", "u"}], "]"}], "/.", "repspecfun"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
     "FunctionExpand"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9816943559518795`*^9, 3.9816944632259483`*^9}, {
   3.981694496957537*^9, 3.981694537921915*^9}, 
   3.9822306053769093`*^9},ExpressionUUID->"1b8df50d-5c5f-bc46-8ef1-\
e0f5b03144f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"tildeQas1expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f3eb1ef5-9d90-d646-bed1-d9322f3b57ac"],

Cell[BoxData["1.4640086404418982`"], "Output",
 CellChangeTimes->{3.981695964402342*^9, 3.982229527077606*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"02e8e6ac-68de-f348-8a9e-6d015df02c14"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.981694556930422*^9, 3.981694557196129*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c4651ecb-f9c9-d640-8987-e104b72c14c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tildeQat12expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tildeQat", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "/.", "repspecfun"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"u", ">", "0"}]}]}], "]"}], "//", "FunctionExpand"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9816943559518795`*^9, 3.9816944632259483`*^9}, {
   3.981694496957537*^9, 3.981694568099655*^9}, {3.9816946011578445`*^9, 
   3.9816946135887527`*^9}, 
   3.98223062391366*^9},ExpressionUUID->"0a85e657-66c0-c147-81ce-\
23ef887cb3cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"tildeQat12expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}, {
  3.981696045717604*^9, 3.9816960463286057`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"937a0e8a-9d30-db4e-9c33-7f3c28c1ebb4"],

Cell[BoxData["2.645706802473637`"], "Output",
 CellChangeTimes->{3.9816960474388447`*^9, 3.9822295279981785`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"dc972eca-9e26-fa4a-b2a3-3e4ac7fd0dd5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9816946427100296`*^9, 3.9816946429671717`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"100ed67f-98f0-1e49-9588-e3b7aa82b4ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tildeQat1expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tildeQat", "[", 
         RowBox[{"1", ",", "u"}], "]"}], "/.", "repspecfun"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"u", ">", "0"}]}]}], "]"}], "//", "FunctionExpand"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9816946468501015`*^9, 3.9816946726860485`*^9}, 
   3.9822306353995724`*^9},ExpressionUUID->"b706375a-b98a-a646-b4fd-\
bf5a73e0d82a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"tildeQat1expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}, 
   3.981696055686079*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"9bdf3b6b-717d-ae4b-9f0c-a9d69792ff34"],

Cell[BoxData["1.1006238740771765`"], "Output",
 CellChangeTimes->{3.981696055979521*^9, 3.9822295281408005`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"d55589e7-b0f6-b94d-b25b-0637f60751c8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.981694556930422*^9, 3.981694557196129*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"042dec7f-e393-e64e-9b14-23a3fbdcba78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qatas12expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qatas", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "/.", "repspecfun"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"u", ">", "0"}]}]}], "]"}], "//", "FunctionExpand"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9816943559518795`*^9, 3.9816944632259483`*^9}, {
   3.981694496957537*^9, 3.981694568099655*^9}, {3.9816946011578445`*^9, 
   3.9816946135887527`*^9}, {3.981694687676111*^9, 3.981694690536129*^9}, {
   3.98169477789913*^9, 3.981694782669537*^9}, 
   3.9822306413036156`*^9},ExpressionUUID->"64160eb0-50ff-da4a-8ff7-\
36585f8d27b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Qatas12expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}, {
  3.981696045717604*^9, 3.9816960463286057`*^9}, {3.981696082223217*^9, 
  3.981696085179729*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"49d46e31-e47f-3648-b933-ab94b0b13a4b"],

Cell[BoxData[
 RowBox[{"-", "0.7178460032799556`"}]], "Output",
 CellChangeTimes->{3.981696085906681*^9, 3.982229529658308*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"18f2e981-1300-864d-82e8-0265b7136162"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9816963322272453`*^9, 3.981696332443136*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a9936dd5-3983-ab49-9e8c-e44c2dddae47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d2K0dnu2expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d2K0dnu2", "[", "u", "]"}], "/.", "repd2K01dnu2"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"u", ">", "0"}]}]}], "]"}], "//", "FunctionExpand"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9816943559518795`*^9, 3.9816944632259483`*^9}, {
   3.981694496957537*^9, 3.981694537921915*^9}, {3.981696359937052*^9, 
   3.981696410359915*^9}, 
   3.982230646407097*^9},ExpressionUUID->"1d313816-b691-8147-8508-\
badbaab6473d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"d2K0dnu2expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}, 
   3.981696369824505*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"adc35964-9863-3d4a-a6af-064baeaa33cc"],

Cell[BoxData[
 RowBox[{"1.5897692107205992`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.981696427665735*^9, 3.9822295358837376`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"258d974b-0f69-114a-b132-9884b4f51a0d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9816963322272453`*^9, 3.981696332443136*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8a27cbae-7dbb-8e42-8e05-905265bdd1e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d2K1dnu2expu", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d2K1dnu2", "[", "u", "]"}], "/.", "repd2K01dnu2"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "5"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"u", ">", "0"}]}]}], "]"}], "//", "FunctionExpand"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9816943559518795`*^9, 3.9816944632259483`*^9}, {
   3.981694496957537*^9, 3.981694537921915*^9}, {3.981696359937052*^9, 
   3.981696410359915*^9}, {3.981696441881087*^9, 3.981696444302054*^9}, 
   3.9822306523250027`*^9},ExpressionUUID->"0b1ff5b2-be6e-d541-a942-\
d38bb47edc97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"d2K1dnu2expu", "/.", 
   RowBox[{"u", "->", ".4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.981695955067825*^9, 3.981695962784991*^9}, 
   3.981696369824505*^9, 3.981696447465248*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"f1e935cd-1065-7743-9ced-f57f15ff1495"],

Cell[BoxData[
 RowBox[{"5.804074188174627`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.981696466015972*^9, 3.9822295445563793`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"dd9d6a35-87a2-1347-97c1-1d8034b23b61"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.9822296752789116`*^9, 
  3.9822296770772057`*^9}},ExpressionUUID->"b48b0b93-1c67-c14c-98c1-\
e922241bf94c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repQexpu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tildeQas", "[", 
       RowBox[{"1", ",", "u"}], "]"}], "->", "tildeQas1expu"}], ",", 
     RowBox[{
      RowBox[{"tildeQat", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", "tildeQat12expu"}], 
     ",", 
     RowBox[{
      RowBox[{"tildeQat", "[", 
       RowBox[{"1", ",", "u"}], "]"}], "->", "tildeQat1expu"}], ",", 
     RowBox[{
      RowBox[{"Qatas", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", "Qatas12expu"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977289911791561*^9, 3.977289993399193*^9}, {
   3.9804003210439034`*^9, 3.9804003582629*^9}, {3.980401639775053*^9, 
   3.980401650919003*^9}, 3.9804017235886097`*^9, {3.982229682834305*^9, 
   3.982229700446598*^9}, {3.982229762790842*^9, 3.982229855925556*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"a04a6b77-69fa-4e4b-aace-9f4dece56204"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repderQexpu", "=", 
   RowBox[{"D", "[", 
    RowBox[{"repspecfun", ",", "u"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9772901950383797`*^9, 3.977290264618965*^9}, 
   3.9804017262202015`*^9, 3.9822297273731384`*^9, {3.9822297663178024`*^9, 
   3.982229767193695*^9}, {3.982229839280754*^9, 3.982229873782486*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"6be6ed33-1b71-494f-b4c7-88821cbb0b4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repd2K01dnu2expu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"d2K0dnu2", "[", "u", "]"}], "->", "d2K0dnu2expu"}], ",", 
     RowBox[{
      RowBox[{"d2K1dnu2", "[", "u", "]"}], "->", "d2K1dnu2expu"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9804003945256824`*^9, 3.980400408551815*^9}, 
   3.980401729397024*^9, {3.9822298850144253`*^9, 3.9822299383810883`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"28be5433-437b-df48-97ee-b0f478809782"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9816943263998013`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"5b0869fc-b8da-b14f-914a-142f7102c80e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"repLN0", "=", 
  RowBox[{"LN0", "->", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{"Log", "[", "pinf", "]"}], "-", 
    RowBox[{"Log", "[", "b", "]"}], "+", 
    RowBox[{"Log", "[", "u", "]"}], "+", "EulerGamma", "-", 
    RowBox[{"1", "/", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.980401223457119*^9, 3.980401278968876*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e02b398d-6096-e847-8a3e-cf96692bf588"],

Cell[BoxData[
 RowBox[{"LN0", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "+", "EulerGamma", "+", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "-", 
   RowBox[{"Log", "[", "b", "]"}], "+", 
   RowBox[{"Log", "[", "pinf", "]"}], "+", 
   RowBox[{"Log", "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{3.980401564043028*^9, 3.9804017337005634`*^9, 
  3.980514930487679*^9, 3.980570841105728*^9, 3.980576603678243*^9, 
  3.980616762413283*^9, 3.980828402833282*^9, 3.980873542713808*^9, 
  3.980914670741396*^9, 3.980957516185469*^9, 3.9810019141705303`*^9, 
  3.981088217606098*^9, 3.98109282376548*^9, 3.981269839502756*^9, 
  3.9812698715328484`*^9, 3.9814286734670734`*^9, 3.9816943124343977`*^9, 
  3.982229544603441*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"a36926aa-ade0-e949-860c-8de2f146520b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.980402657836735*^9, 3.9804026588005276`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a7a632f2-cdac-6a46-89ce-4fa30b87e4fe"]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft limit", "Section",
 CellChangeTimes->{{3.977292023169037*^9, 
  3.977292028739233*^9}},ExpressionUUID->"7dd275c9-86a1-a54c-889f-\
c238aa1e6ecf"],

Cell[CellGroupData[{

Cell["Soft limit for W6pn1SFG3", "Subsection",
 CellChangeTimes->{{3.977293059340491*^9, 3.977293067668495*^9}, 
   3.9822295999848843`*^9},ExpressionUUID->"459f77a8-ec95-f14a-a0f6-\
46d6bffe74c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W6pn1SFG3expu", "[", "k_", "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"W6pn1SFG3", "/.", "repderQexpu"}], "/.", "repQexpu"}], "/.",
             "repd2K01dnu2expu"}], "/.", "repLN0"}], ",", "pinf", ",", "k"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9822299746144867`*^9, 3.9822300472620945`*^9}, {
  3.982230097776024*^9, 3.982230118101671*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"5b06d183-7744-bf40-ad1b-8fc1d6c76b9a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9822996449310246`*^9, 
  3.982299645198572*^9}},ExpressionUUID->"54be5516-8dfc-5547-a9e0-\
5e1da31bbdc3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Memory", " ", "term"}], "*)"}]], "Input",
 CellChangeTimes->{{3.982230128845175*^9, 3.982230131332043*^9}, {
  3.982230518408798*^9, 3.982230521606943*^9}, {3.9822996497000847`*^9, 
  3.982299656709656*^9}},ExpressionUUID->"b7a41150-454b-a447-a3f9-\
c2e9b79f55e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"calAG3", "[", "k_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W6pn1SFG3expu", "[", "k", "]"}], ",", "u", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9822301635223217`*^9, 3.982230217468767*^9}, {
  3.9822304012716904`*^9, 3.982230401885483*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"f1ddf58f-d137-e748-80b6-4a0329d2293c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"calAG3", "[", 
  RowBox[{"-", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9822302272530766`*^9, 3.982230227656473*^9}, {
  3.982230406678299*^9, 3.9822304072997303`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8d99c20a-dd71-cb46-8915-96ef6d8fc2ba"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"4", " ", "y"}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["y", "3"]}], "-", 
   SuperscriptBox["y", "4"], "+", 
   SuperscriptBox["z", "4"], "+", 
   RowBox[{"4", " ", "y", " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["y", "3"], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox["z", "4"]}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}]]], "Output",
 CellChangeTimes->{3.9822302301972027`*^9, 3.982230408722229*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"70b60a1c-4d95-d04f-a982-09a9fec1320e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft limit for W6pn1SFG4", "Subsection",
 CellChangeTimes->{{3.977293059340491*^9, 3.977293067668495*^9}, 
   3.9822295999848843`*^9, 
   3.9822303708323097`*^9},ExpressionUUID->"61f27a2c-f952-4844-8bee-\
a95a520c1c0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W6pn1SFG4expu", "[", "k_", "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"W6pn1SFG4", "/.", "repderQexpu"}], "/.", "repQexpu"}], "/.",
             "repd2K01dnu2expu"}], "/.", "repLN0"}], ",", "pinf", ",", "k"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9822299746144867`*^9, 3.9822300472620945`*^9}, {
  3.982230097776024*^9, 3.982230118101671*^9}, {3.982230373871813*^9, 
  3.9822303768672676`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"27b5734a-b0d9-114d-9d10-d47d63b849b0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.982230128845175*^9, 3.982230131332043*^9}, 
   3.982230378660658*^9, {3.982230511600374*^9, 3.9822305147332535`*^9}, 
   3.982299672859148*^9},ExpressionUUID->"a10b089c-c71c-7b4a-ae97-\
16d0697f3db7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Memory", " ", "term"}], "*)"}]], "Input",
 CellChangeTimes->{{3.982230128845175*^9, 3.982230131332043*^9}, {
  3.982230518408798*^9, 3.982230521606943*^9}, {3.9822996497000847`*^9, 
  3.982299656709656*^9}},ExpressionUUID->"9460ffa3-b243-244c-b9df-\
9fbc82ce510e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"calAG4", "[", "k_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W6pn1SFG4expu", "[", "k", "]"}], ",", "u", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9822301635223217`*^9, 3.982230217468767*^9}, {
  3.982230412080263*^9, 3.982230415777111*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"b85d99c2-52f4-ce46-8c7b-968a9ecef3f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"calAG4", "[", 
  RowBox[{"-", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9822302272530766`*^9, 3.982230227656473*^9}, {
  3.982230420322283*^9, 3.982230420989252*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"3f3b0eeb-7921-5147-b459-499f60919af7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "y"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     SuperscriptBox["y", "4"], "+", 
     SuperscriptBox["z", "4"], "+", 
     RowBox[{"4", " ", "y", " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["z", "4"]}]}], ")"}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["b", "3"], " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}]]], "Output",
 CellChangeTimes->{3.9822302301972027`*^9, 3.9822304300794964`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"776c7247-63cc-1544-b430-ff3c1a118695"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1141.2, 570.6},
WindowMargins->{{Automatic, -0.599999999999909}, {
  0.6000000000000227, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7db034f7-6ad5-e745-bb77-9e7c31239900"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2213, 48, 238, "Input",ExpressionUUID->"60fbbb3f-1e94-3842-874d-4e1d22407eef"],
Cell[2774, 70, 196, 3, 28, "Input",ExpressionUUID->"0ba90371-d8dc-5148-836c-8e0527db5840"],
Cell[2973, 75, 274, 6, 28, "Input",ExpressionUUID->"629ade4c-dec0-5844-a930-c1eba28679a0"],
Cell[3250, 83, 512, 12, 48, "Input",ExpressionUUID->"28e378c9-99e6-7a4a-90dc-0b7b237ee104"],
Cell[3765, 97, 152, 3, 28, "Input",ExpressionUUID->"4293bcf1-cd98-2740-847a-c4e11a10c749"],
Cell[3920, 102, 318, 6, 28, "Input",ExpressionUUID->"b294eb3e-533d-7549-984e-230d951fbca1"],
Cell[4241, 110, 640, 16, 28, "Input",ExpressionUUID->"84959f77-c80a-6443-b999-13801a9c92a1"],
Cell[4884, 128, 151, 3, 28, "Input",ExpressionUUID->"5b611cbf-1947-0746-9f97-a2d5b67990fe"],
Cell[5038, 133, 370, 7, 28, "Input",ExpressionUUID->"e62a2ac7-cdb5-044a-a3cb-a85fe5ec1b9a"],
Cell[5411, 142, 670, 17, 28, "Input",ExpressionUUID->"cacfd0dd-066e-fe4c-b2e6-919da6ec9850"],
Cell[6084, 161, 175, 3, 28, "Input",ExpressionUUID->"84368ef1-b443-bc4c-8f77-181f602afa17"],
Cell[CellGroupData[{
Cell[6284, 168, 241, 4, 67, "Section",ExpressionUUID->"ac7e82f7-e605-fb41-b8ed-4771e2a65ced"],
Cell[6528, 174, 2435, 60, 83, "Input",ExpressionUUID->"d9d69ce7-26e3-9f41-812f-af307392b848"],
Cell[8966, 236, 172, 2, 28, "Input",ExpressionUUID->"c36100c8-d6b7-8e49-b17e-6857a15e5bc0"],
Cell[9141, 240, 1890, 57, 101, "Input",ExpressionUUID->"2c1656ae-b6b5-f043-bbc7-1e37a2df7917"],
Cell[11034, 299, 170, 2, 28, "Input",ExpressionUUID->"b325c6eb-3ea3-ed45-8b48-e134d8044488"],
Cell[11207, 303, 1121, 30, 45, "Input",ExpressionUUID->"8211d04e-0fc1-3f45-9321-b2f330dd956e"],
Cell[12331, 335, 171, 2, 28, "Input",ExpressionUUID->"d5dfc469-47f7-5145-bdc3-0cc88c792bc1"],
Cell[12505, 339, 3415, 99, 204, "Input",ExpressionUUID->"63a93575-5ecd-4248-97f2-166882d046d5"],
Cell[15923, 440, 171, 2, 28, "Input",ExpressionUUID->"00053a27-40bd-534b-9234-40da43a9a9a8"],
Cell[16097, 444, 3987, 111, 159, "Input",ExpressionUUID->"df75a63e-b244-e34a-96cb-23b230f31228"],
Cell[20087, 557, 175, 2, 28, "Input",ExpressionUUID->"3bf74a0a-3266-fe40-a966-3cc64ea7ea1a"],
Cell[20265, 561, 6735, 189, 220, "Input",ExpressionUUID->"b712a476-47a1-314b-9acc-622de11697c8"],
Cell[27003, 752, 173, 2, 28, "Input",ExpressionUUID->"5913d2ab-7797-ab49-b691-585e08102873"],
Cell[27179, 756, 457, 11, 28, "Input",ExpressionUUID->"5c49883a-6c51-c14b-a138-b68a0c86bfc5"],
Cell[27639, 769, 451, 12, 28, "Input",ExpressionUUID->"4090cde9-13c2-ca4a-9f13-217f20fa8ca4"],
Cell[28093, 783, 454, 12, 28, "Input",ExpressionUUID->"14229d5a-2587-664f-a543-4f902b4c443e"],
Cell[28550, 797, 147, 3, 48, "Input",ExpressionUUID->"94e3a4ad-fecb-cb49-a36f-da7f16ba38f2"],
Cell[28700, 802, 349, 8, 48, "Input",ExpressionUUID->"978d0a62-5e7e-5d43-ba0c-f1fe5402e7c7"],
Cell[29052, 812, 602, 16, 28, "Input",ExpressionUUID->"1b8df50d-5c5f-bc46-8ef1-e0f5b03144f6"],
Cell[CellGroupData[{
Cell[29679, 832, 261, 5, 28, "Input",ExpressionUUID->"f3eb1ef5-9d90-d646-bed1-d9322f3b57ac"],
Cell[29943, 839, 189, 2, 32, "Output",ExpressionUUID->"02e8e6ac-68de-f348-8a9e-6d015df02c14"]
}, Open  ]],
Cell[30147, 844, 171, 2, 28, "Input",ExpressionUUID->"c4651ecb-f9c9-d640-8987-e104b72c14c0"],
Cell[30321, 848, 768, 21, 28, "Input",ExpressionUUID->"0a85e657-66c0-c147-81ce-23ef887cb3cc"],
Cell[CellGroupData[{
Cell[31114, 873, 313, 6, 28, "Input",ExpressionUUID->"937a0e8a-9d30-db4e-9c33-7f3c28c1ebb4"],
Cell[31430, 881, 192, 2, 32, "Output",ExpressionUUID->"dc972eca-9e26-fa4a-b2a3-3e4ac7fd0dd5"]
}, Open  ]],
Cell[31637, 886, 175, 2, 28, "Input",ExpressionUUID->"100ed67f-98f0-1e49-9588-e3b7aa82b4ba"],
Cell[31815, 890, 627, 17, 28, "Input",ExpressionUUID->"b706375a-b98a-a646-b4fd-bf5a73e0d82a"],
Cell[CellGroupData[{
Cell[32467, 911, 287, 6, 28, "Input",ExpressionUUID->"9bdf3b6b-717d-ae4b-9f0c-a9d69792ff34"],
Cell[32757, 919, 191, 2, 32, "Output",ExpressionUUID->"d55589e7-b0f6-b94d-b25b-0637f60751c8"]
}, Open  ]],
Cell[32963, 924, 171, 2, 28, "Input",ExpressionUUID->"042dec7f-e393-e64e-9b14-23a3fbdcba78"],
Cell[33137, 928, 860, 22, 28, "Input",ExpressionUUID->"64160eb0-50ff-da4a-8ff7-36585f8d27b0"],
Cell[CellGroupData[{
Cell[34022, 954, 359, 7, 28, "Input",ExpressionUUID->"49d46e31-e47f-3648-b933-ab94b0b13a4b"],
Cell[34384, 963, 206, 3, 32, "Output",ExpressionUUID->"18f2e981-1300-864d-82e8-0265b7136162"]
}, Open  ]],
Cell[34605, 969, 173, 2, 28, "Input",ExpressionUUID->"a9936dd5-3983-ab49-9e8c-e44c2dddae47"],
Cell[34781, 973, 696, 18, 28, "Input",ExpressionUUID->"1d313816-b691-8147-8508-badbaab6473d"],
Cell[CellGroupData[{
Cell[35502, 995, 286, 6, 28, "Input",ExpressionUUID->"adc35964-9863-3d4a-a6af-064baeaa33cc"],
Cell[35791, 1003, 270, 4, 32, "Output",ExpressionUUID->"258d974b-0f69-114a-b132-9884b4f51a0d"]
}, Open  ]],
Cell[36076, 1010, 173, 2, 28, "Input",ExpressionUUID->"8a27cbae-7dbb-8e42-8e05-905265bdd1e7"],
Cell[36252, 1014, 744, 18, 28, "Input",ExpressionUUID->"0b1ff5b2-be6e-d541-a942-d38bb47edc97"],
Cell[CellGroupData[{
Cell[37021, 1036, 308, 6, 28, "Input",ExpressionUUID->"f1e935cd-1065-7743-9ced-f57f15ff1495"],
Cell[37332, 1044, 269, 4, 32, "Output",ExpressionUUID->"dd9d6a35-87a2-1347-97c1-1d8034b23b61"]
}, Open  ]],
Cell[37616, 1051, 175, 3, 48, "Input",ExpressionUUID->"b48b0b93-1c67-c14c-98c1-e922241bf94c"],
Cell[37794, 1056, 997, 25, 28, "Input",ExpressionUUID->"a04a6b77-69fa-4e4b-aace-9f4dece56204"],
Cell[38794, 1083, 437, 8, 28, "Input",ExpressionUUID->"6be6ed33-1b71-494f-b4c7-88821cbb0b4f"],
Cell[39234, 1093, 511, 12, 28, "Input",ExpressionUUID->"28be5433-437b-df48-97ee-b0f478809782"],
Cell[39748, 1107, 168, 2, 48, "Input",ExpressionUUID->"5b0869fc-b8da-b14f-914a-142f7102c80e"],
Cell[CellGroupData[{
Cell[39941, 1113, 480, 11, 28, "Input",ExpressionUUID->"e02b398d-6096-e847-8a3e-cf96692bf588"],
Cell[40424, 1126, 846, 17, 47, "Output",ExpressionUUID->"a36926aa-ade0-e949-860c-8de2f146520b"]
}, Open  ]],
Cell[41285, 1146, 173, 2, 28, "Input",ExpressionUUID->"a7a632f2-cdac-6a46-89ce-4fa30b87e4fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[41495, 1153, 155, 3, 53, "Section",ExpressionUUID->"7dd275c9-86a1-a54c-889f-c238aa1e6ecf"],
Cell[CellGroupData[{
Cell[41675, 1160, 197, 3, 54, "Subsection",ExpressionUUID->"459f77a8-ec95-f14a-a0f6-46d6bffe74c8"],
Cell[41875, 1165, 858, 23, 48, "Input",ExpressionUUID->"5b06d183-7744-bf40-ad1b-8fc1d6c76b9a"],
Cell[42736, 1190, 154, 3, 28, "Input",ExpressionUUID->"54be5516-8dfc-5547-a9e0-5e1da31bbdc3"],
Cell[42893, 1195, 305, 6, 28, "Input",ExpressionUUID->"b7a41150-454b-a447-a3f9-c2e9b79f55e9"],
Cell[43201, 1203, 439, 10, 28, "Input",ExpressionUUID->"f1ddf58f-d137-e748-80b6-4a0329d2293c"],
Cell[CellGroupData[{
Cell[43665, 1217, 275, 5, 28, "Input",ExpressionUUID->"8d99c20a-dd71-cb46-8915-96ef6d8fc2ba"],
Cell[43943, 1224, 915, 27, 54, "Output",ExpressionUUID->"70b60a1c-4d95-d04f-a982-09a9fec1320e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[44907, 1257, 225, 4, 38, "Subsection",ExpressionUUID->"61f27a2c-f952-4844-8bee-a95a520c1c0d"],
Cell[45135, 1263, 909, 24, 48, "Input",ExpressionUUID->"27b5734a-b0d9-114d-9d10-d47d63b849b0"],
Cell[46047, 1289, 249, 4, 28, "Input",ExpressionUUID->"a10b089c-c71c-7b4a-ae97-16d0697f3db7"],
Cell[46299, 1295, 305, 6, 28, "Input",ExpressionUUID->"9460ffa3-b243-244c-b9df-9fbc82ce510e"],
Cell[46607, 1303, 437, 10, 28, "Input",ExpressionUUID->"b85d99c2-52f4-ce46-8c7b-968a9ecef3f5"],
Cell[CellGroupData[{
Cell[47069, 1317, 273, 5, 28, "Input",ExpressionUUID->"3f3b0eeb-7921-5147-b459-499f60919af7"],
Cell[47345, 1324, 1018, 29, 56, "Output",ExpressionUUID->"776c7247-63cc-1544-b430-ff3c1a118695"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


